Hybrid Quantum-Classical Eigensolver Without Variation or Parametric Gates

The use of near-term quantum devices that lack quantum error correction, for addressing quantum chemistry and physics problems, requires hybrid quantum-classical algorithms and techniques. Here we present a process for obtaining the eigenenergy spectrum of electronic quantum systems. This is achieved by projecting the Hamiltonian of a quantum system onto a limited effective Hilbert space specified by a set of computational bases. From this projection an effective Hamiltonian is obtained. Furthermore, a process for preparing short depth quantum circuits to measure the corresponding diagonal and off-diagonal terms of the effective Hamiltonian is given, whereby quantum entanglement and ancilla qubits are used. The effective Hamiltonian is then diagonalized on a classical computer using numerical algorithms to obtain the eigenvalues. The use case of this approach is demonstrated for ground sate and excited states of BeH$_2$ and LiH molecules, and the density of states, which agrees well with exact solutions. Additionally, hardware demonstration is presented using IBM quantum devices for H$_2$ molecule.

==> Scripts/dos_BeH2.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Tue Jun  9 18:22:05 2020

@author: pejmanjouzdani
"""


import numpy as np
import pandas as pd
import cirq
from matplotlib import pyplot as plt
import matplotlib.gridspec as gridspec
import matplotlib as mpl


#######
np.random.seed(1212)

######################################################## file specifications
molecule = 'BeH2'
numQubits = 14
#### 2.8, 5.1
R = 0.9 # * 0.529 in A
numConfigs= 1588 # 468, 1588
#numStates = 7
############## formats
filename=lambda molecule,numConfigs, numQubits, ext:\
'./results4/FinalV1_molecule'+\
'_%s_numConfigs_%s_numQubits_%s_Rmin_%s_Rmax_4.7_numR_20_%s_df.csv'%(molecule,
                                                         numConfigs,
                                                         numQubits,
                                                         R, 
                                                         ext)
#########################################################     instantiate
fig = plt.figure(figsize=(10, 10)) 
gs = gridspec.GridSpec(9, 1,  hspace = 0.4) 
ax0 = plt.subplot(gs[0:3])
ax1 = plt.subplot(gs[3:6])
ax2 = plt.subplot(gs[6:])

####################

plt.rc('font', family='serif', serif='Times')
plt.rc('text', usetex=True)
plt.rc('xtick', labelsize=10)
plt.rc('ytick', labelsize=10)
plt.rc('axes', labelsize=10)
#
#plt.rc('font', family='serif')
#plt.rc('xtick', labelsize='x-small')
#plt.rc('ytick', labelsize='x-small')

num_bins = (15.7-14.7)//(0.005)
bins = np.linspace(-15.7, -14.7, num_bins)

############################################################## 
text_x = -15.6
text_y = 8
############################################################## 



idx_to_R_binding = 4

###################### sim
f = filename(molecule, numConfigs, numQubits, 'sim')
df1 = pd.read_csv(f)
df1.columns = [i for i in range(df1.shape[1])]
df1.index = df1[0].values
df1 = df1.drop(columns=0)
df1 = df1.drop(index=df1.index[0] , axis=0)
### 

R_binding = df1.index.values[idx_to_R_binding]*0.529
Es_sim = df1.values[idx_to_R_binding, 0:]
hist_sim = np.histogram(Es_sim[:len(Es_sim)], bins=bins, 
                range=(Es_sim[0], Es_sim[-1]))


###### exact
f = filename(molecule, numConfigs, numQubits, 'exact')
df = pd.read_csv(f)
df.columns = [i for i in range(df.shape[1])]
df.index = df[0].values
df = df.drop(columns=0)
df=df.drop(index=df.index[0] , axis=0)
#####  dos

R_binding = df.index.values[idx_to_R_binding]*0.529
Es_exact = df.values[idx_to_R_binding, 0:]
hist_exact = np.histogram(Es_exact[:len(Es_exact)], bins=bins,
                  )



ax0.bar(hist_sim[1][:-1], hist_sim[0], 
        width=0.005*1,
#        hatch='o', 
        facecolor='green',
        edgecolor='green', 
        alpha=0.5)
ax0.bar(hist_exact[1][:-1], hist_exact[0], 
        width=0.005*1, 
#        hatch='/',
        facecolor='blue',
        edgecolor='blue',
        alpha=0.5)

ax0.text(text_x, text_y, 'R= '+str(round(R_binding,2))+' A'+r'$^\circ$',
         fontsize=14)

############################################################## 

idx_to_R_binding = 7


###################### sim
f = filename(molecule, numConfigs, numQubits, 'sim')
df1 = pd.read_csv(f)
df1.columns = [i for i in range(df1.shape[1])]
df1.index = df1[0].values
df1 = df1.drop(columns=0)
df1 = df1.drop(index=df1.index[0] , axis=0)
### 

R_binding = df1.index.values[idx_to_R_binding]*0.529
Es_sim = df1.values[idx_to_R_binding, 0:]
hist_sim = np.histogram(Es_sim[:len(Es_sim)], bins=bins, 
                range=(Es_sim[0], Es_sim[-1]))


###### exact
f = filename(molecule, numConfigs, numQubits, 'exact')
df = pd.read_csv(f)
df.columns = [i for i in range(df.shape[1])]
df.index = df[0].values
df = df.drop(columns=0)
df=df.drop(index=df.index[0] , axis=0)
#####  dos

R_binding = df.index.values[idx_to_R_binding]*0.529
Es_exact = df.values[idx_to_R_binding, 0:]
hist_exact = np.histogram(Es_exact[:len(Es_exact)], bins=bins,
                  )



ax1.bar(hist_sim[1][:-1], hist_sim[0], 
        width=0.005*1,
#        hatch='o', 
        facecolor='green',
        edgecolor='green', 
        alpha=0.5)
ax1.bar(hist_exact[1][:-1], hist_exact[0], 
        width=0.005*1, 
#        hatch='/',
        facecolor='blue',
        edgecolor='blue',
        alpha=0.5)

ax1.text(text_x, text_y, 'R= '+str(round(R_binding,2))+' A'+r'$^\circ$',
         fontsize=14)

############################################################## 





############################################################## 



idx_to_R_binding = 12

###################### sim
f = filename(molecule, numConfigs, numQubits, 'sim')
df1 = pd.read_csv(f)
df1.columns = [i for i in range(df1.shape[1])]
df1.index = df1[0].values
df1 = df1.drop(columns=0)
df1 = df1.drop(index=df1.index[0] , axis=0)
### 

R_binding = df1.index.values[idx_to_R_binding]*0.529
Es_sim = df1.values[idx_to_R_binding, 0:]
hist_sim = np.histogram(Es_sim[:len(Es_sim)], bins=bins, 
                range=(Es_sim[0], Es_sim[-1]))


###### exact
f = filename(molecule, numConfigs, numQubits, 'exact')
df = pd.read_csv(f)
df.columns = [i for i in range(df.shape[1])]
df.index = df[0].values
df = df.drop(columns=0)
df=df.drop(index=df.index[0] , axis=0)
#####  dos

R_binding = df.index.values[idx_to_R_binding]*0.529
Es_exact = df.values[idx_to_R_binding, 0:]
hist_exact = np.histogram(Es_exact[:len(Es_exact)], bins=bins,
                  )



ax2.bar(hist_sim[1][:-1], hist_sim[0], 
        width=0.005*1,
#        hatch='o', 
        facecolor='green',
        edgecolor='green', 
        alpha=0.5)
ax2.bar(hist_exact[1][:-1], hist_exact[0], 
        width=0.005*1, 
#        hatch='/',
        facecolor='blue',
        edgecolor='blue',
        alpha=0.5)

ax2.text(text_x, text_y, 'R= '+str(round(R_binding,2))+' A'+r'$^\circ$',
         fontsize=16)

############################################################## 




##################
lower= -15.8
upper = -14.6
ax0.set_xlim([lower, upper])
ax1.set_xlim([lower, upper])





################################################  formats
#
######pannel 0
################# x-li and y-lim  
#ax0.set_xticks([],[])
#ax0.set_yticks([-16+ i*0.10 for i in range(15)])
#ax0.set_ylim([-15.65, -14.5])
################  Thcickness
#[i.set_linewidth(frame_tick) for i in ax0.spines.itervalues()]
################   tick
#ax0.yaxis.set_tick_params(labelsize=16, width=3, length=5)
#ax0.set_xlim([xlim_low,  xlim_high])
#
#ml = MultipleLocator(0.2)
#ax0.yaxis.set_major_locator(ml)
#ml = MultipleLocator(0.1)
#ax0.yaxis.set_minor_locator(ml)
#
#ax0.yaxis.set_tick_params(which='major', width=3, length=5)
#ax0.yaxis.set_tick_params(which='minor', width=3, length=3)
#
################   label tickness
#ax0.set_ylabel('Energy Spectrum [Ha]', fontsize=14)
#
###### label coord
#labelx = -0.15  # axes coords
#ax0.yaxis.set_label_coords(labelx, 0.5)
#
################   legend?
#im = image.imread('BeH2.jpg')
##height = im.size[1]
#xrng=ax0.get_xlim()
#yrng=ax0.get_ylim()
#scale=0.55 #the image takes this fraction of the graph
#ax0.imshow(im,aspect='auto',
#          extent=(xrng[-1]- scale*(xrng[1]-xrng[0]),
#                  xrng[-1] , 
#                  yrng[-1]- 0.9*scale*(yrng[1]-yrng[0]), 
#                  yrng[-1]), 
#                  zorder=-1)
#          
#
#
################   text
#ax0.text(2.40,-14.6,'(a)', fontsize=16)
#
#
#
#
#
#
######## pannel 1
######################## x-li and y-lim
#ax1.set_xticks([],[])
#ax1.set_ylim([0,  14 * 1.0*10**0])
################  Thcickness
#[i.set_linewidth(frame_tick) for i in ax1.spines.itervalues()]
################   tick tickness
#ax1.yaxis.set_tick_params(labelsize=16)
#ml = MultipleLocator(5)
#ax1.yaxis.set_minor_locator(ml)
#
#ax1.yaxis.set_tick_params(which='major', width=3, length=5)
#ax1.yaxis.set_tick_params(which='minor', width=3, length=3)
#
#ax1.set_xlim([xlim_low,  xlim_high])
#
################   label tickness
#ax1.set_ylabel('E'+r'$_{gs}$'+'-'+'E'+r'$_{ext}$ [mHa]', fontsize=14)
#
###### label coord
#ax1.yaxis.set_label_coords(labelx, 0.5)
#
################   legend?
#
################   text
#ax1.text(2.40,11,'(b)', fontsize=16)
#
#
#
#
#
######## pannel 2
######################## x-li and y-lim
#ax2.set_ylim([0,  140 * 1.0*10**0])
######################## x-li and y-lim
#ax2.set_xlim([xlim_low,  xlim_high])
#
################  Thcickness
#[i.set_linewidth(frame_tick) for i in ax2.spines.itervalues()]
################   tick 
#ax2.yaxis.set_tick_params(labelsize=16,  width=3, length=5)
#ax2.xaxis.set_tick_params(labelsize=16,  width=3, length=5)
#
#ml = MultipleLocator(0.15)
#ax2.xaxis.set_minor_locator(ml)
#
#ml = MultipleLocator(0.3)
#ax2.xaxis.set_major_locator(ml)
#
#ml = MultipleLocator(50)
#ax2.yaxis.set_minor_locator(ml)
#
#
#ax2.xaxis.set_tick_params(which='major', width=3, length=5)
#ax2.xaxis.set_tick_params(which='minor', width=3, length=3)
#
#ax2.yaxis.set_tick_params(which='major', width=3, length=5)
#ax2.yaxis.set_tick_params(which='minor', width=3, length=3)
#
################   label tickness
#ax2.set_ylabel('E'+'-'+'E'+r'$_{ext}$ [mHa]', fontsize=14)
#ax2.set_xlabel('Bond Distance '+r'$R$' + r' [A$^{\circ}$]', fontsize=14)
#
###### label coord
#ax2.yaxis.set_label_coords(labelx, 0.5)
#
################   legend?
#
################   text
#ax2.text(2.40,110,'(c)', fontsize=16)
#
#
#





############### save
width = 6
height = width * 1.2
fig.set_size_inches(width, height)
fig.savefig('BeH2_SDT_DOS.jpg', format='jpg', dpi=500,
            bbox_inches='tight'
            )


==> Scripts/dos_LiH.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Tue Jun  9 18:22:05 2020

@author: pejmanjouzdani
"""


import numpy as np
import pandas as pd
import cirq
from matplotlib import pyplot as plt
import matplotlib.gridspec as gridspec
import matplotlib as mpl


#######
np.random.seed(1212)

######################################################## file specifications
molecule = 'LiH'
numQubits = 12
#### 2.8, 5.1
R = 0.9 # * 0.529 in A
numConfigs= 200 #200, 424
#numStates = 7
############## formats
filename=lambda molecule,numConfigs, numQubits, ext:\
'./results4/FinalV1_molecule'+\
'_%s_numConfigs_%s_numQubits_%s_Rmin_%s_Rmax_4.7_numR_20_%s_df.csv'%(molecule,
                                                         numConfigs,
                                                         numQubits,
                                                         R, 
                                                         ext)
#########################################################     instantiate
fig = plt.figure(figsize=(10, 10)) 
gs = gridspec.GridSpec(9, 1,  hspace = 0.7) 
ax0 = plt.subplot(gs[0:3])
ax1 = plt.subplot(gs[3:6])
ax2 = plt.subplot(gs[6:])

####################

plt.rc('font', family='serif', serif='Times')
plt.rc('text', usetex=True)
plt.rc('xtick', labelsize=10)
plt.rc('ytick', labelsize=10)
plt.rc('axes', labelsize=10)
#
#plt.rc('font', family='serif')
#plt.rc('xtick', labelsize='x-small')
#plt.rc('ytick', labelsize='x-small')



xlim_low = 0.55
xlim_high = 2.55
frame_tick = 2

##################
lower= -8.0
upper = -5.0
num_bins = (-lower-(-upper))//(0.005)
bins = np.linspace(lower, upper, num_bins)

width = 0.005 * 4
############################################################## 
text_x = -7.8
text_y = 8
############################################################## 



idx_to_R_binding = 4

###################### sim
f = filename(molecule, numConfigs, numQubits, 'sim')
df1 = pd.read_csv(f)
df1.columns = [i for i in range(df1.shape[1])]
df1.index = df1[0].values
df1 = df1.drop(columns=0)
df1 = df1.drop(index=df1.index[0] , axis=0)
### 

R_binding = df1.index.values[idx_to_R_binding]*0.529
Es_sim = df1.values[idx_to_R_binding, 0:]
hist_sim = np.histogram(Es_sim[:len(Es_sim)], bins=bins, 
                range=(Es_sim[0], Es_sim[-1]))


###### exact
f = filename(molecule, numConfigs, numQubits, 'exact')
df = pd.read_csv(f)
df.columns = [i for i in range(df.shape[1])]
df.index = df[0].values
df = df.drop(columns=0)
df=df.drop(index=df.index[0] , axis=0)
#####  dos

R_binding = df.index.values[idx_to_R_binding]*0.529
Es_exact = df.values[idx_to_R_binding, 0:]
hist_exact = np.histogram(Es_exact[:len(Es_exact)], bins=bins,
                  )



ax0.bar(hist_sim[1][:-1], hist_sim[0], 
        width=width,
#        hatch='o', 
        facecolor='green',
        edgecolor='green', 
        alpha=0.5)
ax0.bar(hist_exact[1][:-1], hist_exact[0], 
        width=width, 
#        hatch='/',
        facecolor='blue',
        edgecolor='blue',
        alpha=0.5)

ax0.text(text_x, text_y, 'R= '+str(round(R_binding,2))+' A'+r'$^\circ$',
         fontsize=16)

############################################################## 

idx_to_R_binding = 7


###################### sim
f = filename(molecule, numConfigs, numQubits, 'sim')
df1 = pd.read_csv(f)
df1.columns = [i for i in range(df1.shape[1])]
df1.index = df1[0].values
df1 = df1.drop(columns=0)
df1 = df1.drop(index=df1.index[0] , axis=0)
### 

R_binding = df1.index.values[idx_to_R_binding]*0.529
Es_sim = df1.values[idx_to_R_binding, 0:]
hist_sim = np.histogram(Es_sim[:len(Es_sim)], bins=bins, 
                range=(Es_sim[0], Es_sim[-1]))


###### exact
f = filename(molecule, numConfigs, numQubits, 'exact')
df = pd.read_csv(f)
df.columns = [i for i in range(df.shape[1])]
df.index = df[0].values
df = df.drop(columns=0)
df=df.drop(index=df.index[0] , axis=0)
#####  dos

R_binding = df.index.values[idx_to_R_binding]*0.529
Es_exact = df.values[idx_to_R_binding, 0:]
hist_exact = np.histogram(Es_exact[:len(Es_exact)], bins=bins,
                  )



ax1.bar(hist_sim[1][:-1], hist_sim[0], 
        width=width,
#        hatch='o', 
        facecolor='green',
        edgecolor='green', 
        alpha=0.5)
ax1.bar(hist_exact[1][:-1], hist_exact[0], 
        width=width, 
#        hatch='/',
        facecolor='blue',
        edgecolor='blue',
        alpha=0.5)

ax1.text(text_x, text_y, 'R= '+str(round(R_binding,2))+' A'+r'$^\circ$',
         fontsize=16)

############################################################## 





############################################################## 



idx_to_R_binding = 12

###################### sim
f = filename(molecule, numConfigs, numQubits, 'sim')
df1 = pd.read_csv(f)
df1.columns = [i for i in range(df1.shape[1])]
df1.index = df1[0].values
df1 = df1.drop(columns=0)
df1 = df1.drop(index=df1.index[0] , axis=0)
### 

R_binding = df1.index.values[idx_to_R_binding]*0.529
Es_sim = df1.values[idx_to_R_binding, 0:]
hist_sim = np.histogram(Es_sim[:len(Es_sim)], bins=bins, 
                range=(Es_sim[0], Es_sim[-1]))


###### exact
f = filename(molecule, numConfigs, numQubits, 'exact')
df = pd.read_csv(f)
df.columns = [i for i in range(df.shape[1])]
df.index = df[0].values
df = df.drop(columns=0)
df=df.drop(index=df.index[0] , axis=0)
#####  dos

R_binding = df.index.values[idx_to_R_binding]*0.529
Es_exact = df.values[idx_to_R_binding, 0:]
hist_exact = np.histogram(Es_exact[:len(Es_exact)], bins=bins,
                  )



ax2.bar(hist_sim[1][:-1], hist_sim[0], 
        width=width,
#        hatch='o', 
        facecolor='green',
        edgecolor='green', 
        alpha=0.5)
ax2.bar(hist_exact[1][:-1], hist_exact[0], 
        width=width, 
#        hatch='/',
        facecolor='blue',
        edgecolor='blue',
        alpha=0.5)

ax2.text(text_x, text_y, 'R= '+str(round(R_binding,2))+' A'+r'$^\circ$',
         fontsize=16)

############################################################## 




ax0.set_xlim([lower, upper])
ax1.set_xlim([lower, upper])
ax2.set_xlim([lower, upper])




################################################  formats

#####pannel 0
################ x-li and y-lim  
ax0.set_xticks([],[])
#ax0.set_yticks([-16+ i*0.10 for i in range(15)])
#ax0.set_ylim([-15.65, -14.5])
###############  Thcickness
[i.set_linewidth(frame_tick) for i in ax0.spines.itervalues()]
###############   tick
ax0.yaxis.set_tick_params(labelsize=14, width=3, length=5)
#ax0.set_xlim([xlim_low,  xlim_high])

#ml = MultipleLocator(0.2)
#ax0.yaxis.set_major_locator(ml)
#ml = MultipleLocator(0.1)
#ax0.yaxis.set_minor_locator(ml)

ax0.yaxis.set_tick_params(which='major', width=3, length=5)
ax0.yaxis.set_tick_params(which='minor', width=3, length=3)

###############   label tickness
ax0.set_ylabel(r'$n(E)$', fontsize=16)

##### label coord
labelx = -0.15  # axes coords
ax0.yaxis.set_label_coords(labelx, 0.5)

###############   legend?
#im = image.imread('BeH2.jpg')
#height = im.size[1]
#xrng=ax0.get_xlim()
#yrng=ax0.get_ylim()
#scale=0.55 #the image takes this fraction of the graph
#ax0.imshow(im,aspect='auto',
#          extent=(xrng[-1]- scale*(xrng[1]-xrng[0]),
#                  xrng[-1] , 
#                  yrng[-1]- 0.9*scale*(yrng[1]-yrng[0]), 
#                  yrng[-1]), 
#                  zorder=-1)
          


###############   text
#ax0.text(2.40,-14.6,'(a)', fontsize=16)






####### pannel 1
####################### x-li and y-lim
ax1.set_xticks([],[])
#ax1.set_ylim([0,  14 * 1.0*10**0])
################  Thcickness
[i.set_linewidth(frame_tick) for i in ax1.spines.itervalues()]
###############   tick tickness
ax1.yaxis.set_tick_params(labelsize=14)
#ml = MultipleLocator(5)
#ax1.yaxis.set_minor_locator(ml)

ax1.yaxis.set_tick_params(which='major', width=3, length=5)
ax1.yaxis.set_tick_params(which='minor', width=3, length=3)

#ax1.set_xlim([xlim_low,  xlim_high])

###############   label tickness
ax1.set_ylabel(r'$n(E)$', fontsize=16)

##### label coord
ax1.yaxis.set_label_coords(labelx, 0.5)

###############   legend?

###############   text
#ax1.text(2.40,11,'(b)', fontsize=16)




#
######## pannel 2
######################## x-li and y-lim
#ax2.set_ylim([0,  140 * 1.0*10**0])
######################## x-li and y-lim
#ax2.set_xlim([xlim_low,  xlim_high])
#
################  Thcickness
[i.set_linewidth(frame_tick) for i in ax2.spines.itervalues()]
################   tick 
ax2.yaxis.set_tick_params(labelsize=14, width=3, length=5)
ax2.xaxis.set_tick_params(labelsize=14,  width=3, length=5)
#ml = MultipleLocator(0.15)
#ax2.xaxis.set_minor_locator(ml)
#
#ml = MultipleLocator(0.3)
#ax2.xaxis.set_major_locator(ml)
#
#ml = MultipleLocator(50)
#ax2.yaxis.set_minor_locator(ml)
#

ax2.xaxis.set_tick_params(which='major', width=3, length=5)
ax2.xaxis.set_tick_params(which='minor', width=3, length=3)

ax2.yaxis.set_tick_params(which='major', width=3, length=5)
ax2.yaxis.set_tick_params(which='minor', width=3, length=3)

###############   label tickness
ax2.set_ylabel(r'$n(E)$', fontsize=16)
ax2.set_xlabel('Energy ' + '[Ha]', fontsize=16)
#
###### label coord
ax2.yaxis.set_label_coords(labelx, 0.5)
#
################   legend?
#
################   text
#ax2.text(2.40,110,'(c)', fontsize=16)
#
#
#





############### save
width = 5
height = width * 1.2
fig.set_size_inches(width, height)
fig.savefig('LiH_SDT_DOS.jpg', format='jpg', dpi=500,
            bbox_inches='tight'
            )



==> Scripts/plots_E_vs_R_BeH2.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Fri May 15 08:22:44 2020

@author: pejmanjouzdani
"""


import numpy as np
import pandas as pd
import cirq
from matplotlib import pyplot as plt
import matplotlib.gridspec as gridspec
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.image as image

#######
np.random.seed(1212)
#########################################################     instantiate
fig = plt.figure(figsize=(10, 10)) 
gs = gridspec.GridSpec(17, 1,  hspace = 0.6) 
ax0 = plt.subplot(gs[0:9])
ax1 = plt.subplot(gs[9:13])
ax2 = plt.subplot(gs[13:])
####################

plt.rc('font', family='serif', serif='Times')
plt.rc('text', usetex=True)
plt.rc('xtick', labelsize=10)
plt.rc('ytick', labelsize=10)
plt.rc('axes', labelsize=10)
#
#plt.rc('font', family='serif')
#plt.rc('xtick', labelsize='x-small')
#plt.rc('ytick', labelsize='x-small')

xlim_low = 0.55
xlim_high = 2.55
frame_tick = 2
######################################################## file specifications
molecule = 'BeH2'
numQubits = 14
#### 2.8, 5.1
R = 0.9 # * 0.529 in A
numConfigs= 1588 # 468, 1588
#numStates = 7
############## formats
filename=lambda molecule,numConfigs, numQubits, ext:\
'./results4/FinalV1_molecule'+\
'_%s_numConfigs_%s_numQubits_%s_Rmin_%s_Rmax_4.7_numR_20_%s_df.csv'%(molecule,
                                                         numConfigs,
                                                         numQubits,
                                                         R, 
                                                         ext)




############################################################## Format

###################### sim
f = filename(molecule, numConfigs, numQubits, 'sim')
df1 = pd.read_csv(f)
df1.columns = [i for i in range(df1.shape[1])]
df1.index = df1[0].values
df1 = df1.drop(columns=0)
df1 = df1.drop(index=df1.index[0] , axis=0)
### gs simulated
ax0.plot(df1.index.values*0.529, df1.values[:, 0], 'o', color='b')

###### exact
f = filename(molecule, numConfigs, numQubits, 'exact')
df = pd.read_csv(f)
df.columns = [i for i in range(df.shape[1])]
df.index = df[0].values
df = df.drop(columns=0)
df=df.drop(index=df.index[0] , axis=0)
#####  gs exact
ax0.plot(df.index.values*0.529, df.values[:, 0], '--', color='b')
#

#

levels= [i+1 for i in range(1)]
markers=[
        "s",
        "s"
#        "8",
#        "s",
#        "p",
#        "P",
#        "*",
#        "h",
#        "H",
#        "+",
#        "x",
#        "X",
#        "D",
#        "d",
    ]

colors=[
        'b',
        'b',
#        'g',
#        'r',
#        'c',
#        'm',
#        'y',
#        'k',
#        'w'
    ]


#########  panel 2 gs difference
dE = df1.values[:, 0] - df.values[:, 0]
ax1.plot(df.index.values*0.529, dE*1000,
        'o',
        color='b')

#####  chemical accuracy
y_threshold = 5# *10**-2
ax1.hlines(y=y_threshold, xmin=df.index.values[0]*0.529, xmax=df.index.values[-1]*0.529,
           )

yup=[y_threshold for i in range(len(df.index.values))]
ylow = [0 for i in range(len(df.index.values))]
xs = df.index.values*0.529
ax1.fill_between(xs, ylow, yup, alpha=0.2, hatch='/')
################################

###############################    
for level in levels:
    ###### excited 1 sim
    ax0.plot(df1.index.values*0.529, df1.values[:, level], markers[level], color=colors[level])
    #### excited 1 exact
    ax0.plot(df.index.values*0.529, df.values[:, level], '--',  color=colors[level])
    #### diff
    dE = df1.values[:, level:level+1] - df.values[:, level:level+1]
    ax2.plot(df.index.values*0.529, dE*1000,  markers[level], color=colors[level])


###############################    
for level in [i for i in range(levels[-1]+1, 50)]:
    ###### excited 1 sim
    ax0.plot(df1.index.values*0.529, df1.values[:, level], 's',)
    #### excited 1 exact
    ax0.plot(df.index.values*0.529, df.values[:, level], '--',)
    ### diff
    dE = df1.values[:, level:level+1] - df.values[:, level:level+1]
    ax2.plot(df.index.values*0.529, dE*1000,  's', )


################################################  formats

#####pannel 0
################ x-li and y-lim  
ax0.set_xticks([],[])
ax0.set_yticks([-16+ i*0.10 for i in range(15)])
ax0.set_ylim([-15.65, -14.5])
###############  Thcickness
[i.set_linewidth(frame_tick) for i in ax0.spines.itervalues()]
###############   tick
ax0.yaxis.set_tick_params(labelsize=16, width=3, length=5)
ax0.set_xlim([xlim_low,  xlim_high])

ml = MultipleLocator(0.2)
ax0.yaxis.set_major_locator(ml)
ml = MultipleLocator(0.1)
ax0.yaxis.set_minor_locator(ml)

ax0.yaxis.set_tick_params(which='major', width=3, length=5)
ax0.yaxis.set_tick_params(which='minor', width=3, length=3)

###############   label tickness
ax0.set_ylabel('Energy Spectrum [Ha]', fontsize=14)

##### label coord
labelx = -0.15  # axes coords
ax0.yaxis.set_label_coords(labelx, 0.5)

###############   legend?
im = image.imread('BeH2.jpg')
#height = im.size[1]
xrng=ax0.get_xlim()
yrng=ax0.get_ylim()
scale=0.55 #the image takes this fraction of the graph
ax0.imshow(im,aspect='auto',
          extent=(xrng[-1]- scale*(xrng[1]-xrng[0]),
                  xrng[-1] , 
                  yrng[-1]- 0.9*scale*(yrng[1]-yrng[0]), 
                  yrng[-1]), 
                  zorder=-1)
          


###############   text
ax0.text(2.40,-14.6,'(a)', fontsize=16)






####### pannel 1
####################### x-li and y-lim
ax1.set_xticks([],[])
ax1.set_ylim([0,  14 * 1.0*10**0])
###############  Thcickness
[i.set_linewidth(frame_tick) for i in ax1.spines.itervalues()]
###############   tick tickness
ax1.yaxis.set_tick_params(labelsize=16)
ml = MultipleLocator(5)
ax1.yaxis.set_minor_locator(ml)

ax1.yaxis.set_tick_params(which='major', width=3, length=5)
ax1.yaxis.set_tick_params(which='minor', width=3, length=3)

ax1.set_xlim([xlim_low,  xlim_high])

###############   label tickness
ax1.set_ylabel('E'+r'$_{gs}$'+'-'+'E'+r'$_{ext}$ [mHa]', fontsize=14)

##### label coord
ax1.yaxis.set_label_coords(labelx, 0.5)

###############   legend?

###############   text
ax1.text(2.40,11,'(b)', fontsize=16)





####### pannel 2
####################### x-li and y-lim
ax2.set_ylim([0,  140 * 1.0*10**0])
####################### x-li and y-lim
ax2.set_xlim([xlim_low,  xlim_high])

###############  Thcickness
[i.set_linewidth(frame_tick) for i in ax2.spines.itervalues()]
###############   tick 
ax2.yaxis.set_tick_params(labelsize=16,  width=3, length=5)
ax2.xaxis.set_tick_params(labelsize=16,  width=3, length=5)

ml = MultipleLocator(0.15)
ax2.xaxis.set_minor_locator(ml)

ml = MultipleLocator(0.3)
ax2.xaxis.set_major_locator(ml)

ml = MultipleLocator(50)
ax2.yaxis.set_minor_locator(ml)


ax2.xaxis.set_tick_params(which='major', width=3, length=5)
ax2.xaxis.set_tick_params(which='minor', width=3, length=3)

ax2.yaxis.set_tick_params(which='major', width=3, length=5)
ax2.yaxis.set_tick_params(which='minor', width=3, length=3)

###############   label tickness
ax2.set_ylabel('E'+'-'+'E'+r'$_{ext}$ [mHa]', fontsize=14)
ax2.set_xlabel('Bond Distance '+r'$R$' + r' [A$^{\circ}$]', fontsize=14)

##### label coord
ax2.yaxis.set_label_coords(labelx, 0.5)

###############   legend?

###############   text
ax2.text(2.40,110,'(c)', fontsize=16)








############### save
width = 6
height = width * 1.2
fig.set_size_inches(width, height)
fig.savefig('BeH2_SDT_E_vs_R.jpg', format='jpg', dpi=500,
            bbox_inches='tight'
            )



==> Scripts/plots_E_vs_R_LiH.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Fri May 15 08:22:44 2020

@author: pejmanjouzdani
"""


import numpy as np
import pandas as pd
import cirq
from matplotlib import pyplot as plt
import matplotlib.gridspec as gridspec
import matplotlib as mpl


#######
np.random.seed(1212)

######################################################## file specifications
molecule = 'LiH'
numQubits = 12
#### 2.8, 5.1
R = 0.9 # * 0.529 in A
numConfigs= 200 #200, 424
#numStates = 7
############## formats
filename=lambda molecule,numConfigs, numQubits, ext:\
'./results4/FinalV1_molecule'+\
'_%s_numConfigs_%s_numQubits_%s_Rmin_%s_Rmax_4.7_numR_20_%s_df.csv'%(molecule,
                                                         numConfigs,
                                                         numQubits,
                                                         R, 
                                                         ext)
#########################################################     instantiate
fig = plt.figure(figsize=(10, 10)) 
gs = gridspec.GridSpec(6, 1,  hspace = 0.3) 
ax0 = plt.subplot(gs[0:4])
ax1 = plt.subplot(gs[4])
ax2 = plt.subplot(gs[5])
####################



############################################################## Format

###################### sim
f = filename(molecule, numConfigs, numQubits, 'sim')
df1 = pd.read_csv(f)
df1.columns = [i for i in range(df1.shape[1])]
df1.index = df1[0].values
df1 = df1.drop(columns=0)
df1 = df1.drop(index=df1.index[0] , axis=0)
### gs simulated
ax0.plot(df1.index.values*0.529, df1.values[:, 0], 'o', color='b')

###### exact
f = filename(molecule, numConfigs, numQubits, 'exact')
df = pd.read_csv(f)
df.columns = [i for i in range(df.shape[1])]
df.index = df[0].values
df = df.drop(columns=0)
df=df.drop(index=df.index[0] , axis=0)
#####  gs exact
ax0.plot(df.index.values*0.529, df.values[:, 0], '--', color='b')
#
#
#
colors=[
        'b',
        'g',
        'r',
        'c',
        'm',
        'y',
        'k',
#        'w'
    ]
markers=[
        "8",
        "s",
        "p",
        "P",
        "*",
        "h",
        "H",
        "+",
        "x",
        "X",
        "D",
        "d",
    ]

levels= [i+1 for i in range(6)]
#########  panel 2 gs difference
dE = df1.values[:, 0] - df.values[:, 0]
ax1.plot(df.index.values*0.529, dE, 'o',  color='b')

#####  chemical accuracy
y_threshold = 0.5*10**-2
ax1.hlines(y=y_threshold, xmin=df.index.values[0]*0.529, xmax=df.index.values[-1]*0.529)

yup=[y_threshold for i in range(len(df.index.values))]
ylow = [0 for i in range(len(df.index.values))]
xs = df.index.values*0.529
ax1.fill_between(xs, ylow, yup, color='green')
################################

###############################    
for level in levels:
    ###### excited 1 sim
    ax0.plot(df1.index.values*0.529, df1.values[:, level], markers[level], color=colors[level])
    #### excited 1 exact
    ax0.plot(df.index.values*0.529, df.values[:, level], '--',  color=colors[level])
    #### diff
    dE = df1.values[:, level:level+1] - df.values[:, level:level+1]
    ax2.plot(df.index.values*0.529, dE,  markers[level], color=colors[level])


###############################    
for level in [i for i in range(levels[-1]+1, 50)]:
    ###### excited 1 sim
    ax0.plot(df1.index.values*0.529, df1.values[:, level], '^',)
    #### excited 1 exact
    ax0.plot(df.index.values*0.529, df.values[:, level], '--',)
    ### diff
    dE = df1.values[:, level:level+1] - df.values[:, level:level+1]
    ax2.plot(df.index.values*0.529, dE,  '^', )

################################################  formats



ax0.set_xticks([],[])
ax0.set_yticks([-16+ i*0.10 for i in range(15)])
ax0.set_ylim([-8.0, -6.8])
###############

ax1.set_xticks([],[])
ax1.set_ylim([0,  9 * 1.0*10**-3])
#
#

#
##ax1.fill_between(xs, ylow, yup, color='green')
###############
#
#ax2.set_ylim([0,  20 * 0.5*10**-2])
#ax2.hlines(y=1.5*10**-3, xmin=0.5, xmax=3)
###############
#ax0.tick_params(axis='x',          # changes apply to the x-axis
#    which='both',      # both major and minor ticks are affected
#    bottom=False,      # ticks along the bottom edge are off
#    top=False,         # ticks along the top edge are off
#    labelbottom=False,
#    labelsize=20)
#
#
#mpl.rcParams['axes.linewidth'] = 3.0 #set the value globally
#
#
#ax0.tick_params(axis='y',         
#    which='both',
#    width=3,
#    length=6,
#    labelsize=14)
#
#ax1.tick_params(axis='y',         
#    which='both',
#    width=3,
#    length=6,
#    labelsize=14)
#
#ax2.tick_params(axis='y',         
#    which='both',
#    width=3,
#    length=6,
#    labelsize=14)
#
#
#ax2.tick_params(axis='x',
#                which='both',
##                labelsize=16,
#                width=3,
#                length=6,
#                **{
#                    'labelsize':14,
#                        })
##
##ax1.set_xlabel('Number of Ancillary Qubits', **{'fontsize':20,
##                                                'fontweight':600,
##                                                })
##ax1.set_ylabel(r'${ E-E_{exact}}$ [mHa]', **{'fontsize':20,
##                                           'fontweight':600,
##               })
##ax0.set_ylabel('Energy [Ha]', **{'fontsize':20,
##               'fontweight':600,})


==> Scripts/plots_E_vs_R_LiH_v2.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Mon Jun 22 16:31:25 2020

@author: pejmanjouzdani
"""

#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Fri May 15 08:22:44 2020

@author: pejmanjouzdani
"""


import numpy as np
import pandas as pd
import cirq
from matplotlib import pyplot as plt
import matplotlib.gridspec as gridspec
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.image as image

#######
np.random.seed(1212)
#########################################################     instantiate
fig = plt.figure(figsize=(10, 10)) 
gs = gridspec.GridSpec(17, 1,  hspace = 0.6) 
ax0 = plt.subplot(gs[0:9])
ax1 = plt.subplot(gs[9:13])
ax2 = plt.subplot(gs[13:])
####################

plt.rc('font', family='serif', serif='Times')
plt.rc('text', usetex=True)
plt.rc('xtick', labelsize=10)
plt.rc('ytick', labelsize=10)
plt.rc('axes', labelsize=10)
#
#plt.rc('font', family='serif')
#plt.rc('xtick', labelsize='x-small')
#plt.rc('ytick', labelsize='x-small')

xlim_low = 0.55
xlim_high = 2.55
frame_tick = 2
######################################################## file specifications
molecule = 'LiH'
numQubits = 12
#### 2.8, 5.1
R = 0.9 # * 0.529 in A
numConfigs= 200 #200, 424
#numStates = 7
############## formats
filename=lambda molecule,numConfigs, numQubits, ext:\
'./results4/FinalV1_molecule'+\
'_%s_numConfigs_%s_numQubits_%s_Rmin_%s_Rmax_4.7_numR_20_%s_df.csv'%(molecule,
                                                         numConfigs,
                                                         numQubits,
                                                         R, 
                                                         ext)




############################################################## Format

###################### sim
f = filename(molecule, numConfigs, numQubits, 'sim')
df1 = pd.read_csv(f)
df1.columns = [i for i in range(df1.shape[1])]
df1.index = df1[0].values
df1 = df1.drop(columns=0)
df1 = df1.drop(index=df1.index[0] , axis=0)
### gs simulated
ax0.plot(df1.index.values*0.529, df1.values[:, 0], 'o', color='b')

###### exact
f = filename(molecule, numConfigs, numQubits, 'exact')
df = pd.read_csv(f)
df.columns = [i for i in range(df.shape[1])]
df.index = df[0].values
df = df.drop(columns=0)
df=df.drop(index=df.index[0] , axis=0)
#####  gs exact
ax0.plot(df.index.values*0.529, df.values[:, 0], '--', color='b')
#
#
#

levels= [i+1 for i in range(1)]
markers=[
        "s",
        "s"
#        "8",
#        "s",
#        "p",
#        "P",
#        "*",
#        "h",
#        "H",
#        "+",
#        "x",
#        "X",
#        "D",
#        "d",
    ]

colors=[
        'b',
        'b',
#        'g',
#        'r',
#        'c',
#        'm',
#        'y',
#        'k',
#        'w'
    ]


#########  panel 2 gs difference
dE = df1.values[:, 0] - df.values[:, 0]
ax1.plot(df.index.values*0.529, dE*1000,
        'o',
        color='b')

#####  chemical accuracy
y_threshold = 5# *10**-2
ax1.hlines(y=y_threshold, xmin=df.index.values[0]*0.529, xmax=df.index.values[-1]*0.529,
           )

yup=[y_threshold for i in range(len(df.index.values))]
ylow = [0 for i in range(len(df.index.values))]
xs = df.index.values*0.529
ax1.fill_between(xs, ylow, yup, alpha=0.2, hatch='/')
################################

###############################    
for level in levels:
    ###### excited 1 sim
    ax0.plot(df1.index.values*0.529, df1.values[:, level], markers[level], color=colors[level])
    #### excited 1 exact
    ax0.plot(df.index.values*0.529, df.values[:, level], '--',  color=colors[level])
    #### diff
    dE = df1.values[:, level:level+1] - df.values[:, level:level+1]
    ax2.plot(df.index.values*0.529, dE*1000,  markers[level], color=colors[level])


###############################    
for level in [i for i in range(levels[-1]+1, 50)]:
    ###### excited 1 sim
    ax0.plot(df1.index.values*0.529, df1.values[:, level], 's',)
    #### excited 1 exact
    ax0.plot(df.index.values*0.529, df.values[:, level], '--',)
    ### diff
    dE = df1.values[:, level:level+1] - df.values[:, level:level+1]
    ax2.plot(df.index.values*0.529, dE*1000,  's', )

################################################  formats

#####pannel 0
################ x-li and y-lim  
ax0.set_xticks([],[])
ax0.set_yticks([-8+ i*0.10 for i in range(15)])
ax0.set_ylim([-8.0, -4.7])
###############  Thcickness
[i.set_linewidth(frame_tick) for i in ax0.spines.itervalues()]
###############   tick
ax0.yaxis.set_tick_params(labelsize=16, width=3, length=5)
ax0.set_xlim([xlim_low,  xlim_high])

ml = MultipleLocator(0.4)
ax0.yaxis.set_major_locator(ml)
ml = MultipleLocator(0.2)
ax0.yaxis.set_minor_locator(ml)

ax0.yaxis.set_tick_params(which='major', width=3, length=5)
ax0.yaxis.set_tick_params(which='minor', width=3, length=3)

###############   label tickness
ax0.set_ylabel('Energy Spectrum [Ha]', fontsize=14)

##### label coord
labelx = -0.15  # axes coords
ax0.yaxis.set_label_coords(labelx, 0.5)

###############   legend?
im = image.imread('LiH.jpg')
#height = im.size[1]
xrng=ax0.get_xlim()
yrng=ax0.get_ylim()
scale=0.55 #the image takes this fraction of the graph
ax0.imshow(im,aspect='auto',
           extent=(1.5, 2.5, -6.0, -4.4),
                   
#                  yrng[-1]- 0.9*scale*(yrng[1]-yrng[0]), 
#                  yrng[-1]), 
#          extent=(xrng[-1]- scale*(xrng[1]-xrng[0]),
#                  xrng[-1] , 
#                  yrng[-1]- 0.9*scale*(yrng[1]-yrng[0]), 
#                  yrng[-1]), 
                  zorder=-1)
          


###############   marker size ?



###############   text
ax0.text(2.40,-4.95,'(a)', fontsize=16)






####### pannel 1
####################### x-li and y-lim
ax1.set_xticks([],[])
ax1.set_ylim([0,  14 * 1.0*10**0])
###############  Thcickness
[i.set_linewidth(frame_tick) for i in ax1.spines.itervalues()]
###############   tick tickness
ax1.yaxis.set_tick_params(labelsize=16)
#ml = MultipleLocator(5)
#ax1.yaxis.set_minor_locator(ml)

ml = MultipleLocator(5)
ax1.yaxis.set_major_locator(ml)

ax1.yaxis.set_tick_params(which='major', width=3, length=5)
ax1.yaxis.set_tick_params(which='minor', width=3, length=3)

ax1.set_xlim([xlim_low,  xlim_high])

###############   label tickness
ax1.set_ylabel('E'+r'$_{gs}$'+'-'+'E'+r'$_{ext}$ [mHa]', fontsize=14)

##### label coord
ax1.yaxis.set_label_coords(labelx, 0.5)

###############   legend?

###############   marker size ?

###############   text
ax1.text(2.40,11,'(b)', fontsize=16)






####### pannel 2
####################### x-li and y-lim
ax2.set_ylim([0,  140 * 1.0*10**0])
####################### x-li and y-lim
ax2.set_xlim([xlim_low,  xlim_high])

###############  Thcickness
[i.set_linewidth(frame_tick) for i in ax2.spines.itervalues()]
###############   tick 
ax2.yaxis.set_tick_params(labelsize=16,  width=3, length=5)
ax2.xaxis.set_tick_params(labelsize=16,  width=3, length=5)

ml = MultipleLocator(0.15)
ax2.xaxis.set_minor_locator(ml)

ml = MultipleLocator(0.3)
ax2.xaxis.set_major_locator(ml)

ml = MultipleLocator(50)
ax2.yaxis.set_minor_locator(ml)


ax2.xaxis.set_tick_params(which='major', width=3, length=5)
ax2.xaxis.set_tick_params(which='minor', width=3, length=3)

ax2.yaxis.set_tick_params(which='major', width=3, length=5)
ax2.yaxis.set_tick_params(which='minor', width=3, length=3)

###############   label tickness
ax2.set_ylabel('E'+'-'+'E'+r'$_{ext}$ [mHa]', fontsize=14)
ax2.set_xlabel('Bond Distance '+r'$R$' + r' [A$^{\circ}$]', fontsize=14)

##### label coord
ax2.yaxis.set_label_coords(labelx, 0.5)

###############   legend?

###############   marker size ?


###############   text
ax2.text(2.40,110,'(c)', fontsize=16)





############### save
width = 5
height = width * 1.2
fig.set_size_inches(width, height)
fig.savefig('LiH_SDT_E_vs_R.jpg', format='jpg', dpi=500,
            bbox_inches='tight'
            )


